Replacing Two Controlled-U's with Two CNOTs

We give a simple, closed-form formula, what we call the Deflation Identity, for converting any 2-qubit circuit with exactly two controlled-U's (and some 1-qubit rotations) into an equivalent circuit with just two CNOTs (and some 1-qubit rotations). We also give two interesting applications of the Deflation Identity; one to "opening and closing a breach" in a quantum circuit, the other to the CS decomposition of a 2-qubit operator.

==> deflate.m <==
%Tests deflation identity.

%_p = positive subscript +
%_n = negative subscript -
global_defs;

tL = 2*pi*randn();
%tL=pi/2
tR =  2*pi*randn();
bet1 =  2*pi*randn();
bet0 =  2*pi*randn();

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%constructing U_in

cnot_tL = [id2,ze2;ze2, cos(tL)*id2 + i*sin(tL)*sigz];
cnot_tR = [id2,ze2;ze2, cos(tR)*id2 + i*sin(tR)*sigz];
exp_bet0 = cos(bet0)*id2 + i*sin(bet0)*sigy;
exp_bet1 = cos(bet1)*id2 + i*sin(bet1)*sigy;
U_in = cnot_tL*kron(exp_bet1, exp_bet0)*cnot_tR;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%constructing U_out

cos_xi_p = cos((tL+tR)/2)*cos(-bet1 + bet0);
cos_xi_n = cos((tL+tR)/2)*cos(-bet1 - bet0);
sin_xi_p = cos((tL-tR)/2)*sin(-bet1 + bet0);
sin_xi_n = cos((tL-tR)/2)*sin(-bet1 - bet0);

[cos_xi_p, sin_xi_p, p_p, xi_p] = normalize_cs_pair(cos_xi_p, sin_xi_p);
[cos_xi_n, sin_xi_n, p_n, xi_n] = normalize_cs_pair(cos_xi_n, sin_xi_n);

cos_eta_p =  sin( (tR-tL)/2)*sin(-bet1 + bet0);
cos_eta_n = -sin( (tR-tL)/2)*sin(-bet1 - bet0);
sin_eta_p =  sin(-(tL+tR)/2)*cos(-bet1 + bet0);
sin_eta_n = -sin(-(tL+tR)/2)*cos(-bet1 - bet0);

[cos_eta_p, sin_eta_p, q_p, eta_p] = normalize_cs_pair(cos_eta_p, sin_eta_p);
[cos_eta_n, sin_eta_n, q_n, eta_n] = normalize_cs_pair(cos_eta_n, sin_eta_n);

mu_p = atan2(q_p, p_p);
mu_n = atan2(q_n, p_n);

gam0L = (      eta_p - eta_n + xi_p - xi_n)/4;
gam1L = ( pi - eta_p - eta_n - xi_p - xi_n)/4;
gam0R = (    - eta_p + eta_n + xi_p - xi_n)/4;
gam1R = (-pi + eta_p + eta_n - xi_p - xi_n)/4;

exp_tL = cos(tL/2)*id2 + i*sin(tL/2)*sigz;
exp_tR = cos(tR/2)*id2 + i*sin(tR/2)*sigz;
exp0L = cos(gam0L)*id2 +i*sin(gam0L)*sigy;
exp1L = cos(gam1L)*id2 +i*sin(gam1L)*sigy;
exp0R = cos(gam0R)*id2 +i*sin(gam0R)*sigy;
exp1R = cos(gam1R)*id2 +i*sin(gam1R)*sigy;


mid_x = cos((mu_p+mu_n)/2)*eye(4) + i*sin((mu_p+mu_n)/2)*sigxx;
mid_z = cos((mu_p-mu_n)/2)*eye(4) + i*sin((mu_p-mu_n)/2)*sigzz;

U_out= kron(exp1L, exp_tL*exp0L)*mid_x*mid_z*kron(exp1R, exp0R*exp_tR);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
error = norm(U_out-U_in)





==> global_declarations.m <==
%Declarations of commonly used static variables.

global id2;
global ze2;

global sigx;
global sigy; 
global sigz;

global sig1x;
global sig1y;
global sig1z;

global sigx1;
global sigy1;
global sigz1;

global sigxx;
global sigxy;
global sigxz;

global sigyx;
global sigyy;
global sigyz;

global sigzx;
global sigzy;
global sigzz;

global	uni2ort;
global	ex_op;


==> global_defs.m <==
%Definitions of static variables declared in global_declarations.m

global	id2 = eye(2);
global	ze2 = zeros(2);

global	sigx=[0,1;1,0];

global	sigy=[0,-i;i,0];

global	sigz=[1,0;0,-1];

global	sig1x=kron(id2,sigx);
global	sig1y=kron(id2,sigy);
global	sig1z=kron(id2,sigz);

global	sigx1=kron(sigx,id2);
global	sigy1=kron(sigy,id2);
global	sigz1=kron(sigz,id2);

global	sigxx = kron(sigx,sigx);
global	sigxy = kron(sigx,sigy);
global	sigxz = kron(sigx,sigz);

global	sigyx = kron(sigy,sigx);
global	sigyy = kron(sigy,sigy);
global	sigyz = kron(sigy,sigz);

global	sigzx = kron(sigz,sigx);
global	sigzy = kron(sigz,sigy);
global	sigzz = kron(sigz,sigz);

global	uni2ort = [1,0, 0, i;
0,i, 1, 0;
0,i,-1, 0;
1,0, 0,-i]/sqrt(2);

global  ex_op = [1,0,0,0;
0,0,1,0;
0,1,0,0;
0,0,0,1];

==> normalize_cs_pair.m <==
function  [c2, s2, mag, ang] = normalize_cs_pair(c1, s1)

%Normalizes a pair of real numbers c1 and s1
%so that the sum of their squares is 1. 

mag = sqrt( (c1)^2 + (s1)^2 );
if(abs(mag)>1e-13)
	c2 = c1/mag;
	s2 = s1/mag;
	ang = atan2(s2, c2);
else
	c2 = 1;
	s2 = 0;
	ang = 0;
end
